Angular Momentum Loss Due to Tidal Effects in the Post-Minkowskian Expansion

We calculate the tidal corrections to the loss of angular momentum in a two-body collision at leading Post-Minkowskian order from an amplitude-based approach. The eikonal operator allows us to efficiently combine elastic and inelastic amplitudes, and captures both the contributions due to genuine gravitational-wave emissions and those due to the static gravitational field. We calculate the former by harnessing powerful collider-physics techniques such as reverse-unitarity, thereby reducing them to cut two-loop integrals, and validate the result with an independent calculation in the Post-Newtonian limit. For the latter, we can employ the results of arXiv:2203.11915 where static-field effects were calculated for generic gravitational scattering events using the leading soft graviton theorem.

==> anc/anc.m <==
(* ::Package:: *)

(* a5pp = momentum-space 5-point amplitude for point-particle interactions *)
a5pp=(1/(p1k^2 p2k^2 qq1 qq2))\[Kappa]^3 (-2 p2k^2 p1[\[Mu]] ((-4 p1k^2 p2k^2-4 p1k p1p2 p2k qq1+(m1^2 m2^2-2 p1p2^2) q2k qq1) p1[\[Nu]]+p1k (2 p1k (2 p1k p2k+p1p2 (qq1+qq2)) p2[\[Nu]]+(4 p1k p1p2 p2k-m1^2 m2^2 qq1+2 p1p2^2 qq1) q2[\[Nu]]))+p1k (-2 p2k^2 p1[\[Nu]] (2 p1k (2 p1k p2k+p1p2 (qq1+qq2)) p2[\[Mu]]+(4 p1k p1p2 p2k-m1^2 m2^2 qq1+2 p1p2^2 qq1) q2[\[Mu]])+p1k (2 p2[\[Mu]] ((4 p1k^2 p2k^2+4 p1k p1p2 p2k qq2+(-m1^2 m2^2+2 p1p2^2) q1k qq2) p2[\[Nu]]+p2k (-4 p1k p1p2 p2k+m1^2 m2^2 qq2-2 p1p2^2 qq2) q1[\[Nu]])+p2k (2 (-4 p1k p1p2 p2k+m1^2 m2^2 qq2-2 p1p2^2 qq2) p2[\[Nu]] q1[\[Mu]]+p2k (-2 (m1^2 m2^2-2 p1p2^2) q1[\[Mu]] q1[\[Nu]]-2 (m1^2 m2^2-2 p1p2^2) q2[\[Mu]] q2[\[Nu]]+(-8 p1k p1p2 p2k+(m1^2 m2^2-2 p1p2^2) (qq1+qq2)) \[Eta][\[Mu],\[Nu]])))));

(* a5E1 = momentum-space 5-point amplitude for electric-type tidal interactions *)
a5E1=1/(m1^3 qq2) cE1 tidal \[Kappa]^3 (p1[\[Mu]] ((8 p1k^2 p2k^2+8 p1k p1p2 p2k qq1+(-m1^2 m2^2+2 p1p2^2) qq1^2) p1[\[Nu]]+2 p1k (-2 p1k (2 p1k p2k+p1p2 qq1) p2[\[Nu]]+2 m2^2 p1k^2 q1[\[Nu]]+(m2^2 (2 p1k^2+m1^2 qq1)-2 p1p2 (2 p1k p2k+p1p2 qq1)) q2[\[Nu]]))+2 p1k (p1[\[Nu]] (-2 p1k (2 p1k p2k+p1p2 qq1) p2[\[Mu]]+2 m2^2 p1k^2 q1[\[Mu]]+(m2^2 (2 p1k^2+m1^2 qq1)-2 p1p2 (2 p1k p2k+p1p2 qq1)) q2[\[Mu]])+2 p1k (2 p1k p1p2 p2[\[Nu]] q2[\[Mu]]-m1^2 m2^2 q2[\[Mu]] q2[\[Nu]]+2 p1p2^2 q2[\[Mu]] q2[\[Nu]]+2 p1k p2[\[Mu]] (p1k p2[\[Nu]]+p1p2 q2[\[Nu]])+m2^2 p1k^2 \[Eta][\[Mu],\[Nu]])));

(* a5B1 = momentum-space 5-point amplitude for magnetic-type tidal interactions *)
a5B1=-(1/(m1^3 qq2))cB1 tidal \[Kappa]^3 (p1[\[Nu]] ((4 p1k^2-m1^2 qq1) (2 p1k p2k+p1p2 qq1) p2[\[Mu]]+m2^2 p1k (-4 p1k^2+m1^2 qq1) q1[\[Mu]]+(m2^2 (-4 p1k^3+m1^2 p1k qq1)+2 (2 p1k p1p2+m1^2 p2k) (2 p1k p2k+p1p2 qq1)) q2[\[Mu]])+p1[\[Mu]] (-2 (2 p1k p2k+p1p2 qq1)^2 p1[\[Nu]]+(4 p1k^2-m1^2 qq1) (2 p1k p2k+p1p2 qq1) p2[\[Nu]]-4 m2^2 p1k^3 q1[\[Nu]]+m1^2 m2^2 p1k qq1 q1[\[Nu]]-4 m2^2 p1k^3 q2[\[Nu]]+8 p1k^2 p1p2 p2k q2[\[Nu]]+4 m1^2 p1k p2k^2 q2[\[Nu]]+m1^2 m2^2 p1k qq1 q2[\[Nu]]+4 p1k p1p2^2 qq1 q2[\[Nu]]+2 m1^2 p1p2 p2k qq1 q2[\[Nu]])+2 p1k ((-4 p1k^2 p1p2-2 m1^2 p1k p2k+m1^2 p1p2 qq1) p2[\[Nu]] q2[\[Mu]]+m1^2 m2^2 p1k q1[\[Nu]] q2[\[Mu]]+m1^2 m2^2 p1k q1[\[Mu]] q2[\[Nu]]+2 m1^2 m2^2 p1k q2[\[Mu]] q2[\[Nu]]-4 p1k p1p2^2 q2[\[Mu]] q2[\[Nu]]-4 m1^2 p1p2 p2k q2[\[Mu]] q2[\[Nu]]+p2[\[Mu]] ((-4 p1k^3+2 m1^2 p1k qq1) p2[\[Nu]]+(-4 p1k^2 p1p2-2 m1^2 p1k p2k+m1^2 p1p2 qq1) q2[\[Nu]])-2 m2^2 p1k^3 \[Eta][\[Mu],\[Nu]]+m1^2 m2^2 p1k qq1 \[Eta][\[Mu],\[Nu]]));

(* radFactor = R_f *)
radFactor=15 Pi G^3 m1^2 m2^2 /(64 b^7);

(* calEE = \mathcal{E}^E *)
calEE = 30 logh\[Sigma]p1 Sqrt[-1+\[Sigma]^2] (9-14 \[Sigma]^2+21 \[Sigma]^4)-(15 arccosh\[Sigma] \[Sigma] (-27+60 \[Sigma]^2-91 \[Sigma]^4+42 \[Sigma]^6))/(2 (-1+\[Sigma]^2))+1/(2 (-1+\[Sigma]) (1+\[Sigma])^4) Sqrt[-1+\[Sigma]^2] (92160+\[Sigma] (-360356+\[Sigma] (535057+\[Sigma] (-349541+\[Sigma] (65965+\[Sigma] (20415+\[Sigma] (-5645+\[Sigma] (-2463+\[Sigma] (1551+937 \[Sigma])))))))));
(* calFE = \mathcal{F}^E *)
calFE = (3 (-1+\[Sigma]) Sqrt[-1+\[Sigma]^2] (16272+\[Sigma] (-33201+\[Sigma] (22011+\[Sigma] (-1528+\[Sigma] (-944+21 \[Sigma] (-5+\[Sigma] (15+2 \[Sigma] (5+\[Sigma])))))))))/(1+\[Sigma])^4;
(* calEB = \mathcal{E}^B *)
calEB = 210 logh\[Sigma]p1 Sqrt[-1+\[Sigma]^2] (-1-2 \[Sigma]^2+3 \[Sigma]^4)-105/2 arccosh\[Sigma] \[Sigma] (-3-7 \[Sigma]^2+6 \[Sigma]^4)+(Sqrt[-1+\[Sigma]^2] (-180775+\[Sigma] (535212+\[Sigma] (-543442+\[Sigma] (155292+\[Sigma] (28288+\[Sigma] (-11660+\[Sigma] (-1630+\[Sigma] (3716+1559 \[Sigma])))))))))/(4 (1+\[Sigma])^4);
(* calFB = \mathcal{F}^B *)
calFB = -((3 (-1+\[Sigma])^2 Sqrt[-1+\[Sigma]^2] (15984+\[Sigma] (-17769+5 \[Sigma] (738+\[Sigma] (368+21 \[Sigma] (6+\[Sigma]))))))/(1+\[Sigma])^4);
(* calCE = \mathcal{C}^E *)
calCE = 1/(10 (-1+\[Sigma])^2 (1+\[Sigma])^5) (15 arccosh\[Sigma] \[Sigma] (1+\[Sigma])^3 (3+148 \[Sigma]^2-205 \[Sigma]^4+70 \[Sigma]^6)+Sqrt[-1+\[Sigma]^2] (351826-60 logh\[Sigma]p1 (-1+\[Sigma]) (1+\[Sigma])^4 (-1-50 \[Sigma]^2+35 \[Sigma]^4)+\[Sigma] (-1862318+\[Sigma] (4203751+\[Sigma] (-5046195+\[Sigma] (3221239+\[Sigma] (-897603+\[Sigma] (1845+\[Sigma] (13143+\[Sigma] (9819+2573 \[Sigma]))))))))));
(* calDE = \mathcal{D}^E *)
calDE = 1/(5 (-1+\[Sigma])^2 (1+\[Sigma])^4) (-60 arccosh\[Sigma] \[Sigma]^2 (1+\[Sigma])^2 (-3+2 \[Sigma]^2) (1+7 \[Sigma]^2)+4 Sqrt[-1+\[Sigma]^2] (5096+\[Sigma] (-14143+60 logh\[Sigma]p1 (-1+\[Sigma]) (1+\[Sigma])^3 (1+7 \[Sigma]^2)+\[Sigma] (13478+\[Sigma] (-4636+\[Sigma] (-722+3 \[Sigma] (-203+4 \[Sigma] (47+41 \[Sigma]))))))));
(* calCB = \mathcal{C}^B *)
calCB = 1/(20 (-1+\[Sigma]) (1+\[Sigma])^4 Sqrt[-1+\[Sigma]^2]) (681459-600 logh\[Sigma]p1 (-1+\[Sigma])^2 (1+\[Sigma])^5 (-3+7 \[Sigma]^2)+\[Sigma] (-3707887+1350 arccosh\[Sigma] Sqrt[-1+\[Sigma]^2]+\[Sigma] (8424418+4050 arccosh\[Sigma] Sqrt[-1+\[Sigma]^2]+\[Sigma] (-10085922+\[Sigma] (6436568-10800 arccosh\[Sigma] Sqrt[-1+\[Sigma]^2]+\[Sigma] (-6 (299776+1675 arccosh\[Sigma] Sqrt[-1+\[Sigma]^2])+5 \[Sigma] (678+450 arccosh\[Sigma] Sqrt[-1+\[Sigma]^2]+\[Sigma] (30 (163+42 arccosh\[Sigma] Sqrt[-1+\[Sigma]^2])+\[Sigma] (3537+899 \[Sigma]+420 arccosh\[Sigma] Sqrt[-1+\[Sigma]^2])))))))));
(* calDB = \mathcal{D}^B *)
calDB = 1/(5 (-1+\[Sigma]) (1+\[Sigma])^4) (-420 arccosh\[Sigma] \[Sigma]^2 (1+\[Sigma])^3 (-3+2 \[Sigma]^2)+2 Sqrt[-1+\[Sigma]^2] (-9280+\[Sigma] (18815+840 logh\[Sigma]p1 (-1+\[Sigma]) (1+\[Sigma])^4+\[Sigma] (-10491+\[Sigma] (-2908+3 \[Sigma] (-164+\[Sigma] (599+293 \[Sigma])))))));

